A constrained mixed variational formulation with Legendre-dual defects for incremental irreversible thermodynamics

We present a constrained mixed variational formulation for incremental irreversible thermodynamics. A single augmented action combines a linearized contact-increment penalty, equilibrium and dissipative Fenchel--Young defects, a storage--transport functional, and multipliers enforcing the constitutive increments. Under frozen-coefficient and boundary assumptions, stationarity yields the linearized contact condition, the Tisza relation, the Onsager flux--force law, and the implicit balance equation. An exact-elimination theorem shows that the contact and multiplier fields can be reconstructed algebraically from a solution of the reduced weak balance problem. We also prove off-shell invariance of the equilibrium--storage--multiplier sector under an equilibrium-sector partial Legendre transformation; invariance of the full augmented action is not claimed. For Fourier heat conduction, we derive a weighted drift identity and a per-step energy-drift bound for the energy-representation three-term incremental functional. In one spatial dimension, a small-time-step estimate yields a uniform $H^1$ bound and a discrete $L^2(0,T_f;H^2)$ bound, leading to cumulative $O(\delta t)$ drift over fixed time intervals. A conservative mixed discontinuous Galerkin (DG0)--Raviart--Thomas (RT0) discretization with fully implicit conductivity $\kappa(T)=1+T^2$ preserves discrete energy to roundoff. A separate lumped-mass piecewise-linear benchmark reproduces the predicted finite-step drift.

==> anc/GTD_Incremental_Action_Tests.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.integrate import quad
from scipy.linalg import eigvals

# =====================================================================
# BENCHMARK 1: 1D HEAT RELAXATION & CONDUCTIVE FLUX [PANELS (a) & (b)]
# =====================================================================
def exact_fourier_solution(x, t, n_modes=200):
    """Exact analytical solution for dT/dt = d^2T/dx^2 with T(0,x) = 4x(1-x)
       and homogeneous Dirichlet BCs T(t,0) = T(t,1) = 0."""
    if t == 0.0:
        return 4.0 * x * (1.0 - x), -4.0 * (1.0 - 2.0 * x)

    T_val = np.zeros_like(x, dtype=float)
    q_val = np.zeros_like(x, dtype=float)
    for k in range(1, 2 * n_modes, 2):  # Odd Fourier modes k = 1, 3, 5, ...
        Ck = 32.0 / ((np.pi ** 3) * (k ** 3))
        decay = np.exp(-((k * np.pi) ** 2) * t)
        T_val += Ck * decay * np.sin(k * np.pi * x)
        q_val += -Ck * decay * (k * np.pi) * np.cos(k * np.pi * x)
    return T_val, q_val


def run_irm_diffusion(n_dof=2, dt=0.0005, t_targets=(0.0, 0.05, 0.10, 0.20), x_grid=None):
    """Backward-Euler Rayleigh--Ritz update for the 1D Dirichlet heat equation.

    The trial spaces are the IRM1 basis {x(1-x)} and the IRM2 basis
    {x(1-x), x^2(1-x)^2} reported in Sec. VI.A of the manuscript. This
    routine generates the time-dependent Dirichlet benchmark in Fig. 1(a,b)."""
    if x_grid is None:
        x_grid = np.linspace(0.0, 1.0, 201)

    N = [
        lambda x: x * (1.0 - x),
        lambda x: (x ** 2) * ((1.0 - x) ** 2)
    ][:n_dof]
    dN = [
        lambda x: 1.0 - 2.0 * x,
        lambda x: 2.0 * x * (1.0 - x) * (1.0 - 2.0 * x)
    ][:n_dof]

    M = np.zeros((n_dof, n_dof))
    K = np.zeros((n_dof, n_dof))
    for i in range(n_dof):
        for j in range(n_dof):
            M[i, j], _ = quad(lambda x: N[i](x) * N[j](x), 0.0, 1.0)
            K[i, j], _ = quad(lambda x: dN[i](x) * dN[j](x), 0.0, 1.0)

    evals = np.sort(np.real(eigvals(K, M)))

    A_sys = M + dt * K
    c = np.zeros(n_dof)
    c[0] = 4.0  # Exact initial state T(0,x) = 4x(1-x)

    T_hist = {0.0: sum(c[i] * N[i](x_grid) for i in range(n_dof))}
    q_hist = {0.0: -sum(c[i] * dN[i](x_grid) for i in range(n_dof))}

    max_steps = int(round(max(t_targets) / dt))
    target_set = {round(t, 6) for t in t_targets}

    for step in range(1, max_steps + 1):
        t_curr = round(step * dt, 6)
        gamma = np.linalg.solve(A_sys, -dt * (K @ c))
        c = c + gamma
        if t_curr in target_set:
            T_hist[t_curr] = sum(c[i] * N[i](x_grid) for i in range(n_dof))
            q_hist[t_curr] = -sum(c[i] * dN[i](x_grid) for i in range(n_dof))

    return T_hist, q_hist, evals


# =====================================================================
# BENCHMARK 2: NEUMANN ENERGY CONSERVATION TEST [PANEL (c)]
# Compares:
#   1. Constant-Jacobian functional [manuscript Eq. (52), eq:S_th_exact]:
#      energy-conserving reference.
#   2. Energy-representation 3-term functional [manuscript Eq. (35),
#      corresponding to Ref. [2], Eq. (54)]: finite-step energy gain.
#   3. Two-term ablation [manuscript Eq. (50), source term omitted]:
#      finite-step energy loss in the reported benchmark.
# =====================================================================
def run_neumann_scheme(n_nodes=101, dt=0.0005, t_end=0.07, mode="covariant"):
    """Solves the insulated Neumann BVP dT/dx(t,0) = dT/dx(t,1) = 0 with
       initial condition T(0,x) = 1.0 + 0.6 * cos(pi * x) using M = 101
       piecewise-linear finite-element Ritz hat basis functions. The constant-
       Jacobian case uses a lumped mass matrix; the weighted cases use nodal
       lumping for the mass term and element-midpoint evaluation for 1/T and
       the source term."""
    x = np.linspace(0.0, 1.0, n_nodes)
    dx = x[1] - x[0]
    n_steps = int(round(t_end / dt))
    times = np.linspace(0.0, t_end, n_steps + 1)

    T = 1.0 + 0.6 * np.cos(np.pi * x)
    w = np.ones(n_nodes) * dx
    w[0] *= 0.5
    w[-1] *= 0.5
    E0 = np.sum(w * T)

    defect = np.zeros(n_steps + 1)

    K_unit = np.zeros((n_nodes, n_nodes))
    for e in range(n_nodes - 1):
        K_unit[e, e] += 1.0 / dx
        K_unit[e, e + 1] -= 1.0 / dx
        K_unit[e + 1, e] -= 1.0 / dx
        K_unit[e + 1, e + 1] += 1.0 / dx

    for step in range(1, n_steps + 1):
        if mode == "covariant":
            M_mat = np.diag(w)
            dT = np.linalg.solve(M_mat + dt * K_unit, -dt * (K_unit @ T))
        else:
            # Mass-lumped approximation to integral (deltaT^2 / (2 T_k)) dx.
            M_nc = np.diag(w / T)
            K_nc = np.zeros((n_nodes, n_nodes))
            f_source = np.zeros(n_nodes)
            for e in range(n_nodes - 1):
                # Element-midpoint coefficient approximation for the weighted
                # stiffness and the quadratic flux-source term.
                T_mid = 0.5 * (T[e] + T[e + 1])
                grad_T = (T[e + 1] - T[e]) / dx
                k_loc = 1.0 / (T_mid * dx)
                K_nc[e, e] += k_loc
                K_nc[e, e + 1] -= k_loc
                K_nc[e + 1, e] -= k_loc
                K_nc[e + 1, e + 1] += k_loc

                if mode == "3term_eq54":
                    # Variation of 3rd term -(q_k^2 / T_k^2) * dT * dt w.r.t. dT
                    src_loc = 0.5 * dx * (grad_T ** 2) / (T_mid ** 2)
                    f_source[e] += src_loc
                    f_source[e + 1] += src_loc

            rhs = -dt * (K_nc @ T) + dt * f_source
            dT = np.linalg.solve(M_nc + dt * K_nc, rhs)

        T = T + dT
        defect[step] = 100.0 * (np.sum(w * T) - E0) / E0

    return times, defect


def dominant_mode_drift_prediction(dt, t_end=0.07, A0=0.6, lam=np.pi**2, kappa=1.0, E0=1.0):
    """First-mode implicit-Euler estimate from the analytic drift identity.

    T_k(x) ~= 1 + A_k cos(pi x), A_{k+1}=A_k/(1+lam*dt).
    I(A)=integral_0^1 |d_x T|^2/T dx = pi^2*(1-sqrt(1-A^2)).
    Returns cumulative relative energy gain in percent.
    """
    n_steps = int(round(t_end / dt))
    if not (-1.0 < A0 < 1.0):
        raise ValueError("The integral formula requires |A0| < 1.")
    factor = lam * dt**2 / (1.0 + lam * dt)
    total = 0.0
    for k in range(n_steps):
        A_k = A0 / (1.0 + lam * dt)**k
        I_A = np.pi**2 * (1.0 - np.sqrt(1.0 - A_k**2))
        total += factor * kappa * I_A
    return 100.0 * total / E0


# =====================================================================
# BENCHMARK 3: EXACT ANALYTICAL BRIOSCHI CURVATURE OF VAN DER WAALS [PANEL (d)]
# Evaluates the scalar curvature of the potential-weighted Hessian metric
# g^(uH)_{ab} = u * u_{ab} for
# u(s,v) = (v - b)^(-2/3) exp(2s/3) - a/v.
# =====================================================================
def compute_brioschi_curvature_exact(s, v, a=1.0, b=1.0 / 3.0):
    """Compute scalar curvature R^(uH)(s,v) of the potential-weighted
    Hessian metric g^(uH)_ab = u(s,v) * u_ab(s,v).

    Metric derivatives are evaluated analytically; determinants are evaluated
    numerically. The prefactor below uses R = 2 K for a 2D metric."""
    w = v - b
    T = (2.0 / 3.0) * (w ** (-2.0 / 3.0)) * np.exp(2.0 * s / 3.0)
    u = 1.5 * T - a / v

    # 1st derivatives of u(s,v)
    u_s = T
    u_v = -T / w + a / (v ** 2)

    # 2nd derivatives of u(s,v) [Tisza Hessian T_{ab}]
    u_ss = (2.0 / 3.0) * T
    u_sv = -(2.0 / 3.0) * T / w
    u_vv = (5.0 / 3.0) * T / (w ** 2) - 2.0 * a / (v ** 3)

    # 3rd derivatives of u(s,v)
    u_sss = (4.0 / 9.0) * T
    u_ssv = -(4.0 / 9.0) * T / w
    u_svv = (10.0 / 9.0) * T / (w ** 2)
    u_vvv = -(40.0 / 9.0) * T / (w ** 3) + 6.0 * a / (v ** 4)

    # 4th mixed derivative of u(s,v) required by Brioschi
    u_ssvv = (20.0 / 27.0) * T / (w ** 2)

    # Metric components g_{ab} = u * u_{ab}
    g11 = u * u_ss
    g12 = u * u_sv
    g22 = u * u_vv
    det_g = g11 * g22 - (g12 ** 2)

    # 1st partial derivatives of g_{ab} via product rule: (g_{ab})_c = u_c * u_{ab} + u * u_{abc}
    g11_s = u_s * u_ss + u * u_sss
    g11_v = u_v * u_ss + u * u_ssv

    g12_s = u_s * u_sv + u * u_ssv
    g12_v = u_v * u_sv + u * u_svv

    g22_s = u_s * u_vv + u * u_svv
    g22_v = u_v * u_vv + u * u_vvv

    # 2nd partial derivatives of g_{ab} needed in B1[0,0]:
    # (g_{ab})_{cd} = u_{cd}*u_{ab} + u_c*u_{abd} + u_d*u_{abc} + u*u_{abcd}
    g11_vv = u_vv * u_ss + 2.0 * u_v * u_ssv + u * u_ssvv
    g12_sv = (u_sv ** 2) + u_s * u_svv + u_v * u_ssv + u * u_ssvv
    g22_ss = u_ss * u_vv + 2.0 * u_s * u_svv + u * u_ssvv

    B1 = np.array([
        [-0.5 * g11_vv + g12_sv - 0.5 * g22_ss, 0.5 * g11_s, g12_s - 0.5 * g11_v],
        [g12_v - 0.5 * g22_s, g11, g12],
        [0.5 * g22_v, g12, g22]
    ])
    B2 = np.array([
        [0.0, 0.5 * g11_v, 0.5 * g22_s],
        [0.5 * g11_v, g11, g12],
        [0.5 * g22_s, g12, g22]
    ])

    # For the determinant convention used in B1 and B2, the scalar-curvature
    # prefactor is 2/det(g)^2 (R = 2 K in two dimensions). The old 1/(2 det_g^2)
    # prefactor made the result too small by a factor of four.
    return 2.0 * (np.linalg.det(B1) - np.linalg.det(B2)) / (det_g ** 2)


def compute_vdw_gtd_quantities(a=1.0, b=1.0 / 3.0):
    v_c = 3.0 * b
    T_c = 8.0 * a / (27.0 * b)
    tau_grid = np.logspace(-3, 0, 120)

    inv_det_T = np.zeros_like(tau_grid)
    norm_T_inv = np.zeros_like(tau_grid)
    abs_R_uH = np.zeros_like(tau_grid)

    for idx, tau in enumerate(tau_grid):
        T = T_c * (1.0 + tau)
        v = v_c
        s = 1.5 * np.log(1.5 * T * ((v - b) ** (2.0 / 3.0)))

        u_ss = (2.0 / 3.0) * T
        u_sv = -(2.0 / 3.0) * T / (v - b)
        u_vv = (5.0 / 3.0) * T / ((v - b) ** 2) - 2.0 * a / (v ** 3)

        T_mat = np.array([[u_ss, u_sv], [u_sv, u_vv]])
        inv_det_T[idx] = 1.0 / np.linalg.det(T_mat)
        # The spectral norm is plotted in panel (d) as a second Hessian
        # singularity diagnostic. The Brioschi curvature is retained only as
        # a companion-paper algebraic cross-check; it is not plotted here.
        norm_T_inv[idx] = np.linalg.norm(np.linalg.inv(T_mat), ord=2)
        abs_R_uH[idx] = abs(compute_brioschi_curvature_exact(s, v, a, b))

        # Independent closed-form isochore check for g^(uH) = u Hessian(u).
        R_isochore = (81.0 * b**2 * (1.0 + 2.0 * tau) * (1.0 + 16.0 * tau)
                      / (8.0 * a**2 * tau**2 * (1.0 + 4.0 * tau)**3))
        if not np.isclose(abs_R_uH[idx], abs(R_isochore), rtol=2e-8, atol=1e-10):
            raise AssertionError(
                f"Brioschi/closed-form mismatch at tau={tau}: "
                f"{abs_R_uH[idx]} vs {abs(R_isochore)}")

    return tau_grid, inv_det_T, norm_T_inv, abs_R_uH


if __name__ == "__main__":
    x = np.linspace(0.0, 1.0, 201)
    t_list = [0.0, 0.05, 0.10, 0.20]

    T_irm1, q_irm1, evals1 = run_irm_diffusion(n_dof=1, dt=0.0005, t_targets=t_list, x_grid=x)
    T_irm2, q_irm2, evals2 = run_irm_diffusion(n_dof=2, dt=0.0005, t_targets=t_list, x_grid=x)

    t_fine, def_cov = run_neumann_scheme(dt=0.0005, mode="covariant")
    t_coarse, def_3term_coarse = run_neumann_scheme(dt=0.01, mode="3term_eq54")
    _, def_3term_fine = run_neumann_scheme(dt=0.0005, mode="3term_eq54")
    _, def_2term = run_neumann_scheme(dt=0.0005, mode="2term_no_source")

    tau, inv_det, norm_Tinv, R_uH = compute_vdw_gtd_quantities()

    # Print numerical summary to console for verification
    print("=" * 68)
    print("NUMERICAL VERIFICATION SUMMARY")
    print("=" * 68)
    print(f"Exact pi^2                          : {np.pi**2:.8f}")
    print(f"IRM1 1st Eigenvalue                 : {evals1[0]:.8f} (rel. err = {abs(evals1[0]-np.pi**2)/np.pi**2:.4%})")
    print(f"IRM2 1st Eigenvalue (56 - 4*sqrt133): {evals2[0]:.8f} (rel. err = {abs(evals2[0]-np.pi**2)/np.pi**2:.6%})")
    print(f"IRM2 2nd Eigenvalue (56 + 4*sqrt133): {evals2[1]:.8f}")
    print("-" * 68)
    print(f"Neumann Defect [Constant-Jacobian Eq. (52)]: {def_cov[-1]:+.6f}%")
    print(f"Neumann Defect [3-Term, dt=0.01]    : {def_3term_coarse[-1]:+.4f}% (Spurious Gain)")
    print(f"Neumann Defect [3-Term, dt=5e-4]    : {def_3term_fine[-1]:+.5f}% (Spurious Gain)")
    print(f"Neumann Defect [2-Term, No Source]  : {def_2term[-1]:+.5f}% (Energy Loss)")
    print("-" * 68)
    print(f"First-mode drift estimate, dt=0.01   : {dominant_mode_drift_prediction(0.01):+.8f}%")
    print(f"First-mode drift estimate, dt=5e-4   : {dominant_mode_drift_prediction(5e-4):+.8f}%")
    print("=" * 68)

    fig, axes = plt.subplots(2, 2, figsize=(12.5, 9.2))

    # Panel (a): Temperature Relaxation T(t,x)
    for idx, t in enumerate(t_list):
        T_ex, _ = exact_fourier_solution(x, t)
        axes[0, 0].plot(x, T_ex, 'k-', lw=1.6, label='Exact Fourier' if idx == 0 else "")
        axes[0, 0].plot(x, T_irm1[t], 'r--', lw=1.3, label='IRM1 (1 DOF)' if idx == 0 else "")
        axes[0, 0].plot(x, T_irm2[t], 'b:', lw=2.2, label='IRM2 (2 DOFs)' if idx == 0 else "")
    axes[0, 0].set_title(r"(a) Temperature Relaxation $T(t,x)$ ($t \in \{0, 0.05, 0.10, 0.20\}$)")
    axes[0, 0].set_xlabel(r"Abscissa $x$")
    axes[0, 0].set_ylabel(r"Temperature $T(t,x)$")
    axes[0, 0].legend()
    axes[0, 0].grid(True, alpha=0.3)

    # Panel (b): Conductive Heat Flux q(t,x) = -\partial_x T(t,x)
    for idx, t in enumerate(t_list):
        _, q_ex = exact_fourier_solution(x, t)
        axes[0, 1].plot(x, q_ex, 'k-', lw=1.6, label='Exact Fourier' if idx == 0 else "")
        axes[0, 1].plot(x, q_irm1[t], 'r--', lw=1.3, label='IRM1 (1 DOF)' if idx == 0 else "")
        axes[0, 1].plot(x, q_irm2[t], 'b:', lw=2.2, label='IRM2 (2 DOFs)' if idx == 0 else "")
    axes[0, 1].set_title(r"(b) Conductive Heat Flux $q(t,x) = -\partial_x T(t,x)$")
    axes[0, 1].set_xlabel(r"Abscissa $x$")
    axes[0, 1].set_ylabel(r"Heat Flux $q(t,x)$")
    axes[0, 1].legend()
    axes[0, 1].grid(True, alpha=0.3)

    # Panel (c): Neumann Energy Defect Comparison
    axes[1, 0].plot(t_fine, def_cov, 'b-', lw=2.2,
                    label="Constant-Jacobian [Eq. (52)]: 0.000% (Conserved)")
    axes[1, 0].plot(t_coarse, def_3term_coarse, 'r--', lw=2.0,
                    label=f"Three-term functional [Eq. (35)] ($\\delta t=0.01$): {def_3term_coarse[-1]:+.3f}% Gain")
    axes[1, 0].plot(t_fine, def_3term_fine, color='darkorange', ls='-.', lw=2.0,
                    label=f"Three-term functional [Eq. (35)] ($\\delta t=5\\times 10^{{-4}}$): {def_3term_fine[-1]:+.3f}% Gain")
    axes[1, 0].set_title(r"(c) Total Thermal Energy Defect $\Delta E / E_0$ (%) under Neumann BCs")
    axes[1, 0].set_xlabel(r"Time $t$")
    axes[1, 0].set_ylabel(r"Relative Energy Defect $\Delta E / E_0$ (%)")
    y_max = max(0.45, 1.35 * float(np.max(def_3term_coarse)))
    axes[1, 0].set_ylim(-0.15 * y_max, y_max)
    axes[1, 0].legend(loc="upper left", fontsize=8.5)
    axes[1, 0].grid(True, alpha=0.3)

    # Inset in Panel (c) showing the 2-Term energy loss when the source term of manuscript Eq. (35) is omitted
    ax_ins = axes[1, 0].inset_axes([0.54, 0.14, 0.42, 0.38])
    ax_ins.plot(t_fine, def_cov, 'b-', lw=1.4)
    ax_ins.plot(t_fine, def_2term, 'm--', lw=1.8, label=f"2-Term: {def_2term[-1]:.2f}%")
    ax_ins.set_title("2-Term (No Source)", fontsize=7.5)
    ax_ins.tick_params(labelsize=7)
    ax_ins.legend(loc="lower left", fontsize=7)
    ax_ins.grid(True, alpha=0.3)

    # Panel (d): Van der Waals Hessian scaling.
    # Both plotted curves are the diagnostics displayed in Fig. 1(d);
    # the manuscript caption should identify both quantities.
    axes[1, 1].loglog(tau, inv_det, 'b-', lw=2.0,
                      label=r"$[\det T_{ab}(s,v_c)]^{-1}$ (asymptotic $\tau^{-1}$)")
    axes[1, 1].loglog(tau, norm_Tinv, 'g--', lw=2.0,
                      label=r"$\|T^{-1}(s,v_c)\|_2$ (asymptotic $\tau^{-1}$)")
    # Brioschi R^(uH) line removed — details in companion paper.
    # axes[1, 1].loglog(tau, R_uH, 'r-.', lw=2.0,
    #                   label=r"Brioschi $|R^{(uH)}(s,v_c)|$ (asymptotic $\tau^{-2}$)")
    axes[1, 1].set_title(r'Van der Waals Hessian scaling at $v=v_c$')
    axes[1, 1].set_xlabel(r"Reduced temperature $\tau$")
    axes[1, 1].set_ylabel("Computed Magnitude")
    axes[1, 1].legend(fontsize=8)
    axes[1, 1].grid(True, which="both", alpha=0.3)

    plt.tight_layout(pad=1.2)
    plt.savefig("GTD_Incremental_Action_Tests.png", dpi=300)
    plt.show()


==> anc/README.txt <==
ANCILLARY NUMERICAL CODE

Files:
- GTD_Incremental_Action_Tests.py: numerical/analytical benchmark script for the four-panel figure.
- mixed_dg0_rt0_nonlinear.py: fully implicit DG0--RT0 nonlinear conductivity benchmark.
- mixed_dg0_rt0_summary.json: saved numerical summary from the mixed benchmark.

The publication figures are supplied separately as Figure_1.png and Figure_2.png
in the source-package root. The scripts can be run with Python 3 after installing
the packages listed in requirements.txt.

The supplied scripts use NumPy, SciPy, and Matplotlib. No separate
verify_prop4.py script is included in this archive.


==> anc/mixed_dg0_rt0_nonlinear.py <==
#!/usr/bin/env python3
"""Mixed DG0--RT0 backward-Euler benchmark for nonlinear 1D heat conduction.

Model:
    c_eff * T_t + d_x q = 0,
    q = -kappa(T) d_x T,
    kappa(T) = 1 + T**2,
    q(0,t) = q(1,t) = 0.

Unknowns per time step:
    delta_e in DG0 cells, T_{k+1}=T_k+delta_e/c_eff,
    q_{k+1} in 1D RT0 (piecewise linear, globally continuous) with
    prescribed zero endpoint fluxes.

The coupled mixed equations are solved simultaneously with damped Newton
using an analytic sparse Jacobian. The script reports mass/energy balance,
nonlinear residuals, positivity, and mesh convergence against a fine-mesh
reference. This is a mixed discretization of the constitutive/balance system;
it is not by itself a discretization of every multiplier in the full paper
master action.
"""
from __future__ import annotations
import argparse
import json
from pathlib import Path
import numpy as np
import matplotlib.pyplot as plt
from scipy.sparse import lil_matrix, bmat, eye, diags
from scipy.sparse.linalg import spsolve


def initial_cell_averages(n: int) -> np.ndarray:
    h = 1.0 / n
    x = np.linspace(0.0, 1.0, n + 1)
    # Exact cell averages of 1 + 0.6 cos(pi x)
    return 1.0 + 0.6 * (np.sin(np.pi * x[1:]) - np.sin(np.pi * x[:-1])) / (np.pi * h)


def make_initial_flux(T: np.ndarray, h: float) -> np.ndarray:
    n = T.size
    q = np.zeros(n + 1)
    if n > 1:
        T_node = 0.5 * (T[:-1] + T[1:])
        grad = (T[1:] - T[:-1]) / h
        q[1:-1] = -(1.0 + T_node**2) * grad
    return q


def residual_and_jacobian(delta_e: np.ndarray, q_int: np.ndarray,
                           T_old: np.ndarray, dt: float, h: float,
                           c_eff: float):
    """Return residual and sparse Jacobian for the coupled DG0--RT0 system."""
    n = T_old.size
    T_new = T_old + delta_e / c_eff
    if np.any(T_new <= 0.0):
        # Residual is still evaluated for line search; nonpositive states are rejected.
        pass
    kappa = 1.0 + T_new**2
    invk = 1.0 / kappa
    dinvk_dde = (-2.0 * T_new / (kappa**2)) / c_eff

    q = np.zeros(n + 1)
    q[1:-1] = q_int

    # DG0 balance: h*delta_e_i + dt*(q_{i+1}-q_i)=0.
    r_bal = h * delta_e + dt * (q[1:] - q[:-1])

    # RT0 constitutive weak form, tested with interior nodal basis functions:
    # int (q/kappa(T_new))*v dx - int T_new*v_x dx = 0.
    r_const = np.zeros(n - 1)
    for k in range(1, n):
        # contributions from left cell k-1 and right cell k
        mass_left = h / (6.0 * kappa[k - 1]) * (q[k - 1] + 2.0 * q[k])
        mass_right = h / (6.0 * kappa[k]) * (2.0 * q[k] + q[k + 1])
        r_const[k - 1] = mass_left + mass_right + T_new[k] - T_new[k - 1]

    # Jacobian blocks: [ dR_bal/d(delta_e)  dR_bal/dq ;
    #                    dR_const/d(delta_e) dR_const/dq ]
    J11 = h * eye(n, format="csr")
    # D maps the interior nodal fluxes to cellwise flux divergence.
    D = lil_matrix((n, n - 1))
    for j in range(n - 1):
        D[j, j] = dt
        D[j + 1, j] = -dt
    J12 = D.tocsr()

    J21 = lil_matrix((n - 1, n))
    for k in range(1, n):
        row = k - 1
        # derivative of the temperature-jump term
        J21[row, k - 1] += -1.0 / c_eff
        J21[row, k] += 1.0 / c_eff
        # derivatives of the conductivity-weighted mass terms
        J21[row, k - 1] += h / 6.0 * dinvk_dde[k - 1] * (q[k - 1] + 2.0 * q[k])
        J21[row, k] += h / 6.0 * dinvk_dde[k] * (2.0 * q[k] + q[k + 1])
    J21 = J21.tocsr()

    J22 = lil_matrix((n - 1, n - 1))
    for k in range(1, n):
        row = k - 1
        # diagonal contribution from the left and right cells
        J22[row, row] += h / 3.0 * (invk[k - 1] + invk[k])
        if k - 1 >= 1:
            J22[row, row - 1] += h / 6.0 * invk[k - 1]
        if k + 1 <= n - 1:
            J22[row, row + 1] += h / 6.0 * invk[k]
    J22 = J22.tocsr()

    J = bmat([[J11, J12], [J21, J22]], format="csr")
    r = np.concatenate((r_bal, r_const))
    return r, J, T_new, q


def solve_one_step(T_old: np.ndarray, q_old: np.ndarray, dt: float,
                   h: float, c_eff: float = 1.0,
                   tol: float = 1e-12, max_newton: int = 30):
    n = T_old.size
    de = np.zeros(n)
    q_int = q_old[1:-1].copy()
    z = np.concatenate((de, q_int))

    def evaluate(zv):
        return residual_and_jacobian(zv[:n], zv[n:], T_old, dt, h, c_eff)

    for it in range(max_newton):
        r, J, T_new, q = evaluate(z)
        norm = np.linalg.norm(r, ord=np.inf)
        if norm < tol:
            return z[:n], q, T_new, norm, it
        step = spsolve(J, -r)
        # Backtracking: require positive temperature and residual decrease.
        alpha = 1.0
        accepted = False
        for _ in range(24):
            z_trial = z + alpha * step
            _, _, T_trial, _ = residual_and_jacobian(
                z_trial[:n], z_trial[n:], T_old, dt, h, c_eff)
            if np.all(T_trial > 0.0):
                r_trial, _, _, _ = evaluate(z_trial)
                if np.linalg.norm(r_trial, ord=np.inf) < (1.0 - 1e-4 * alpha) * norm:
                    z = z_trial
                    accepted = True
                    break
            alpha *= 0.5
        if not accepted:
            # Do not silently accept a residual above the requested tolerance.
            raise RuntimeError(
                f"Newton line search failed at iteration {it}; "
                f"residual={norm:.3e}, requested tolerance={tol:.3e}"
            )
    r, _, T_new, q = evaluate(z)
    raise RuntimeError(f"Newton failed to converge; residual={np.linalg.norm(r, np.inf):.3e}")


def solve_mixed(n_cells=80, dt=5e-4, t_end=0.07, c_eff=1.0):
    h = 1.0 / n_cells
    n_steps_float = t_end / dt
    n_steps = int(round(n_steps_float))
    if not np.isclose(n_steps * dt, t_end, rtol=0.0, atol=1e-12):
        raise ValueError("t_end must be an integer multiple of dt")
    T = initial_cell_averages(n_cells)
    T0 = T.copy()
    q = make_initial_flux(T, h)
    E0 = c_eff * h * np.sum(T)
    times = [0.0]
    energy_rel = [0.0]
    max_residuals = []
    max_newton_its = 0

    for step in range(1, n_steps + 1):
        de, q_new, T_new, resid, nit = solve_one_step(T, q, dt, h, c_eff)
        T, q = T_new, q_new
        E = c_eff * h * np.sum(T)
        times.append(step * dt)
        energy_rel.append((E - E0) / E0)
        max_residuals.append(resid)
        max_newton_its = max(max_newton_its, nit)

    # Conservative balance and boundary-flux checks.
    final_balance_defect = c_eff * h * np.sum(T - T0)
    max_abs_energy_defect = float(np.max(np.abs(energy_rel)))
    return {
        "n_cells": n_cells, "dt": dt, "t_end": t_end, "h": h,
        "x_centers": (np.arange(n_cells) + 0.5) * h,
        "T_initial": T0, "T_final": T, "q_final_nodes": q,
        "times": np.asarray(times), "energy_rel": np.asarray(energy_rel),
        "energy0": float(E0), "final_energy": float(c_eff * h * np.sum(T)),
        "final_balance_defect": float(final_balance_defect),
        "max_abs_energy_rel": max_abs_energy_defect,
        "max_nonlinear_residual": float(max(max_residuals) if max_residuals else 0.0),
        "max_newton_iterations": int(max_newton_its),
        "min_temperature": float(T.min()), "max_temperature": float(T.max()),
    }


def l2_error_cell_averages(T_coarse: np.ndarray, T_fine: np.ndarray) -> float:
    n = T_coarse.size
    nf = T_fine.size
    if nf % n != 0:
        raise ValueError("fine mesh cell count must be divisible by coarse mesh cell count")
    factor = nf // n
    T_fine_averaged = T_fine.reshape(n, factor).mean(axis=1)
    h = 1.0 / n
    return float(np.sqrt(h * np.sum((T_coarse - T_fine_averaged)**2)))


def convergence_study(dt=5e-4, t_end=0.07, meshes=(20, 40, 80, 160), reference_n=320):
    """Compare cell averages with the fine reference and compute observed order.

    The reported quantity is p = log_2(d_N / d_{2N}), not the raw error ratio.
    """
    results = {n: solve_mixed(n, dt, t_end) for n in (*meshes, reference_n)}
    ref = results[reference_n]["T_final"]
    table = []
    prev_err = None
    for n in meshes:
        err = l2_error_cell_averages(results[n]["T_final"], ref)
        order = np.nan if prev_err is None else np.log(prev_err / err) / np.log(2.0)
        table.append({"n_cells": n, "h": 1.0 / n, "L2_error_vs_reference": err,
                      "observed_order_vs_previous_mesh": float(order) if np.isfinite(order) else None,
                      "max_energy_drift_percent": 100.0 * results[n]["max_abs_energy_rel"],
                      "max_residual": results[n]["max_nonlinear_residual"],
                      "max_newton_iterations": results[n]["max_newton_iterations"]})
        prev_err = err
    return results, table


def make_figure(results, table, output_png):
    fig, axes = plt.subplots(1, 3, figsize=(14, 4.2))
    # Temperature profile, mixed DG0--RT0 nonlinear conductivity
    for n, r in results.items():
        if n in (20, 40, 80, 160):
            axes[0].plot(r["x_centers"], r["T_final"], marker=".", ms=2.8, lw=1.0,
                         label=fr"$N={n}$")
    axes[0].set_xlabel("x")
    axes[0].set_ylabel(r"$T(t=0.07,x)$")
    axes[0].set_title("Nonlinear conductivity: kappa(T)=1+T^2")
    axes[0].grid(True, alpha=0.3)
    axes[0].legend()

    # Energy conservation plot for the medium mesh
    r = results[80]
    axes[1].plot(r["times"], 100.0 * r["energy_rel"], lw=1.5)
    axes[1].set_xlabel("t")
    axes[1].set_ylabel(r"$\Delta E/E_0$ (%)")
    axes[1].set_title("Discrete energy conservation")
    axes[1].grid(True, alpha=0.3)

    ns = [row["n_cells"] for row in table]
    errs = [row["L2_error_vs_reference"] for row in table]
    axes[2].loglog(1.0 / np.asarray(ns), errs, "o-", lw=1.4)
    axes[2].set_xlabel(r"$h=1/N$")
    axes[2].set_ylabel(r"$L^2$ error vs. fine reference")
    axes[2].set_title("Mesh convergence")
    axes[2].grid(True, which="both", alpha=0.3)
    fig.tight_layout()
    fig.savefig(output_png, dpi=300)
    plt.close(fig)


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--dt", type=float, default=5e-4)
    parser.add_argument("--t-end", type=float, default=0.07)
    parser.add_argument("--meshes", type=int, nargs="+", default=[20, 40, 80, 160])
    parser.add_argument("--reference-n", type=int, default=320)
    parser.add_argument("--outdir", type=Path, default=Path("mixed_dg0_rt0_results"))
    args = parser.parse_args()
    args.outdir.mkdir(parents=True, exist_ok=True)

    results, table = convergence_study(args.dt, args.t_end, tuple(args.meshes), args.reference_n)
    summary = {
        "model": "c_eff*T_t + div(q)=0; q=-kappa(T)*grad(T); kappa(T)=1+T^2",
        "space_discretization": "DG0 temperature/energy increment; 1D RT0 flux; mixed nonlinear solve",
        "boundary_condition": "q(0,t)=q(1,t)=0",
        "time_method": "backward Euler",
        "reference_mesh_n": args.reference_n,
        "convergence_table": table,
        "mesh_summaries": [
            {k: (v.tolist() if isinstance(v, np.ndarray) else v)
             for k, v in res.items() if k not in ("x_centers", "T_initial", "T_final", "q_final_nodes", "times", "energy_rel")}
            for n, res in results.items() if n != args.reference_n
        ],
    }
    json_path = args.outdir / "mixed_dg0_rt0_summary.json"
    json_path.write_text(json.dumps(summary, indent=2), encoding="utf-8")
    png_path = args.outdir / "mixed_dg0_rt0_nonlinear.png"
    make_figure(results, table, png_path)

    print("Mixed DG0--RT0 nonlinear-conductivity benchmark")
    print("kappa(T) = 1 + T^2; backward Euler; zero boundary flux")
    print(f"dt={args.dt:g}, t_end={args.t_end:g}, reference N={args.reference_n}")
    print("N     max|dE/E0|[%]    max residual      min(T)       max Newton it")
    for n in (*args.meshes, args.reference_n):
        r = results[n]
        print(f"{n:<5d} {100*r['max_abs_energy_rel']:<16.6e} {r['max_nonlinear_residual']:<17.6e} {r['min_temperature']:<12.6f} {r['max_newton_iterations']}")
    print("Convergence table (observed order p=log2(d_N/d_2N); errors vs fine-mesh cell averages):")
    for row in table:
        print(row)
    print(f"Saved: {json_path}")
    print(f"Saved: {png_path}")

if __name__ == "__main__":
    main()


==> anc/mixed_dg0_rt0_summary.json <==
{
  "model": "c_eff*T_t + div(q)=0; q=-kappa(T)*grad(T); kappa(T)=1+T^2",
  "space_discretization": "DG0 temperature/energy increment; 1D RT0 flux; mixed nonlinear solve",
  "boundary_condition": "q(0,t)=q(1,t)=0",
  "time_method": "backward Euler",
  "reference_mesh_n": 320,
  "convergence_table": [
    {
      "n_cells": 20,
      "h": 0.05,
      "L2_error_vs_reference": 0.00028273622956843415,
      "observed_order_vs_previous_mesh": null,
      "max_energy_drift_percent": 5.551115123125784e-14,
      "max_residual": 9.412470802772077e-13,
      "max_newton_iterations": 3
    },
    {
      "n_cells": 40,
      "h": 0.025,
      "L2_error_vs_reference": 6.99476215972319e-05,
      "observed_order_vs_previous_mesh": 2.0151098527531737,
      "max_energy_drift_percent": 3.3306690738754696e-14,
      "max_residual": 8.684164498617974e-13,
      "max_newton_iterations": 3
    },
    {
      "n_cells": 80,
      "h": 0.0125,
      "L2_error_vs_reference": 1.6659855785493683e-05,
      "observed_order_vs_previous_mesh": 2.069899090604269,
      "max_energy_drift_percent": 2.220446049250313e-14,
      "max_residual": 9.663381206337363e-13,
      "max_newton_iterations": 3
    },
    {
      "n_cells": 160,
      "h": 0.00625,
      "L2_error_vs_reference": 3.332254160045253e-06,
      "observed_order_vs_previous_mesh": 2.3218055639319064,
      "max_energy_drift_percent": 4.440892098500626e-14,
      "max_residual": 8.706368959110478e-13,
      "max_newton_iterations": 3
    }
  ],
  "mesh_summaries": [
    {
      "n_cells": 20,
      "dt": 0.0005,
      "t_end": 0.07,
      "h": 0.05,
      "energy0": 0.9999999999999999,
      "final_energy": 1.0,
      "final_balance_defect": -2.7755575615628914e-17,
      "max_abs_energy_rel": 5.551115123125784e-16,
      "max_nonlinear_residual": 9.412470802772077e-13,
      "max_newton_iterations": 3,
      "min_temperature": 0.8382322324440048,
      "max_temperature": 1.140841923174546
    },
    {
      "n_cells": 40,
      "dt": 0.0005,
      "t_end": 0.07,
      "h": 0.025,
      "energy0": 1.0,
      "final_energy": 1.0,
      "final_balance_defect": -1.1379786002407856e-16,
      "max_abs_energy_rel": 3.3306690738754696e-16,
      "max_nonlinear_residual": 8.684164498617974e-13,
      "max_newton_iterations": 3,
      "min_temperature": 0.8372161315276285,
      "max_temperature": 1.1414201694653299
    },
    {
      "n_cells": 80,
      "dt": 0.0005,
      "t_end": 0.07,
      "h": 0.0125,
      "energy0": 1.0,
      "final_energy": 1.0,
      "final_balance_defect": -1.942890293094024e-17,
      "max_abs_energy_rel": 2.220446049250313e-16,
      "max_nonlinear_residual": 9.663381206337363e-13,
      "max_newton_iterations": 3,
      "min_temperature": 0.836960802547142,
      "max_temperature": 1.1415648254567559
    },
    {
      "n_cells": 160,
      "dt": 0.0005,
      "t_end": 0.07,
      "h": 0.00625,
      "energy0": 1.0,
      "final_energy": 1.0000000000000002,
      "final_balance_defect": 1.1102230246251565e-16,
      "max_abs_energy_rel": 4.440892098500626e-16,
      "max_nonlinear_residual": 8.706368959110478e-13,
      "max_newton_iterations": 3,
      "min_temperature": 0.8368968882868537,
      "max_temperature": 1.1416009953497166
    }
  ]
}

==> anc/requirements.txt <==
numpy
scipy
matplotlib

